A Dynamical Approach to Two-Block Separable Convex Optimization Problems with Linear Constraints

The aim of this manuscript is to approach by means of first order differential equations/inclusions convex programming problems with two-block separable linear constraints and objectives, whereby (at least) one of the components of the latter is assumed to be strongly convex. Each block of the objective contains a further smooth convex function. We investigate the dynamical system proposed and prove that its trajectories asymptotically converge to a saddle point of the Lagrangian of the convex optimization problem. Time discretization of the dynamical system leads to the alternating minimization algorithm AMA and also to its proximal variant recently introduced in the literature.

==> matlab/odefcn4.m <==
function dudt = odefcn4(t,u,tau,c)
%setting 3
A = 1/sqrt(8)*[2 1; -2 1];
B = 1/5*[-3 0; 4 0];
%setting 2
%A = 1/sqrt(8)*[2 1; -2 1];
%B = 1/3*[2 -1; -1 2];
%setting 1
%A = [1 -1; 1 1];
%B = [1 1; -1 1];
d=[1; 0];
%d=[0; 0];
b=[0; 0];
Id = [1 0; 0 1];
dudt = zeros(6,1);
if c==1001
c=(1/(t^2+1.1)+0.01);%c1(t)
elseif c==1002
c=(1/(t+1.1)+0.01);%c2(t)
elseif c==1003
c=(1/sqrt(t+1.1)+0.01); %c3(t)
end
tau = tau/c;

%u4 = - u(1:2);
u4 = d+A'*u(5:6)-u(1:2);

proxg = (Id-tau*c*B'*B)*u(3:4)+tau*B'*u(5:6)-c*tau*B'*A*(u(1:2)+u4)+c*tau*B'*b;
proxg = proxg-tau*max(-1,min((1/tau)*proxg,1));

u5=proxg-u(3:4);

dudt(1:2) = u4;
dudt(3:4) = u5;
dudt(5:6) = c*(b-A*(u(1:2)+u4) -B*(u(3:4)+u5));

end

==> matlab/secondordernonconvex2.m <==
clear ;
close all ;
clc ;

tspan = [1 100];
u0 = [-10 10 -10 10 -10 10];
cV = [0.25,1.0,1.99,1001,1002,1003]; %setting 1: max 0.99, setting 2/3: max 1.99, entries 4,5,6 for variable choice
tauV = [0.25, 0.5, 0.99]; %setting 1: max 1.99, setting 2/3: max 0.99

for i=1:length(cV)
c=cV(i);    
for i=1:length(tauV)
tau=tauV(i);

[t,u] = ode15s(@(t,u) odefcn4(t,u,tau,c),tspan, u0);

for ui=1:2:5 
plot(t,u(:,ui),'b-o',t,u(:,ui+1),'rs-');
if ui==1
    traj='x';
elseif ui==3
    traj='z';
else
    traj='y';
end

if c==1001
    string_c='c1(t)';
elseif c==1002
    string_c='c2(t)';
elseif c==1003
    string_c='c3(t)';
else
    string_c=num2str(c);
end

if c==1001 || c==1002 || c==1003
    title(['trajectory ',traj,'(t) for ',string_c, ', tau*',string_c,'=',num2str(tau)]);
else
    title(['trajectory ',traj,'(t) for c=',string_c, ', tau*c=',num2str(tau)]);
end

fpath = 'figures/setting3';
string_c = strrep(strrep(string_c,'(',''),')','');
filename = [traj,'-',strrep(string_c,'.','_'),'-',strrep(num2str(tau),'.','_'),'.png'];
saveas(gcf, fullfile(fpath, filename),'png');
end

end
end
